On the zeros of L-functions

We generalize our recent construction of the zeros of the Riemann $\zeta$-function to two infinite classes of $L$-functions, Dirichlet $L$-functions and those based on level one modular forms. More specifically, we show that there are an infinite number of zeros on the critical line which are in one-to-one correspondence with the zeros of the cosine function, and thus enumerated by an integer $n$. We obtain an exact equation on the critical line that determines the $n$-th zero of these $L$-functions. We show that the counting formula on the critical line derived from such an equation agrees with the known counting formula on the entire critical strip. We provide numerical evidence supporting our statements, by computing numerical solutions of this equation, yielding $L$-zeros to high accuracy. We study in detail the $L$-function for the modular form based on the Ramanujan $\tau$-function, which is closely related to the bosonic string partition function. The same analysis for a more general class of $L$-functions is also considered.

==> anc/dirichlet.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     22465,        656]
NotebookOptionsPosition[     20909,        600]
NotebookOutlinePosition[     21244,        615]
CellTagsIndexPosition[     21201,        612]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"===", " ", 
    RowBox[{
    "Zeros", " ", "of", " ", "Dirichlet", " ", "L", " ", "functions"}], " ", "===",
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Authors", ":", " ", 
     RowBox[{"G", ".", " ", "Franca"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"A", ".", " ", "Leclair"}], " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"guifranca", "@", "gmail"}], ".", "com"}]}], ",", " ", 
   RowBox[{
    RowBox[{"andre", ".", 
     RowBox[{"leclair", "@", "gmail"}], ".", "com"}], "\[IndentingNewLine]", 
    "Cornell", " ", "University", "\[IndentingNewLine]", "Sep", " ", "26", 
    " ", "2013", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Description", ":", "\[IndentingNewLine]", 
     RowBox[{
     "Implementation", " ", "of", " ", "the", " ", "numerical", " ", 
      "routine", " ", "to", " ", "compute", " ", "the", " ", "imaginary", " ",
       "part", " ", "of", " ", "Dirichlet", " ", "L", " ", "functions", " ", 
      "based", " ", "on", " ", "the", " ", "exact", " ", "equation", " ", 
      "proposed", " ", "in", " ", "the", " ", 
      RowBox[{"paper", ".", "\[IndentingNewLine]", "The"}], " ", "procudure", 
      " ", "to", " ", "compute", " ", "the", " ", "solutions", " ", "is", " ",
       "described", " ", "in", " ", "the", " ", 
      RowBox[{"paper", ".", " ", "See"}], " ", "the", " ", "examples", " ", 
      "in", " ", "the", " ", "end", " ", "of", " ", "this", " ", "notebook", 
      " ", "to", " ", "know", " ", "how", " ", "to", " ", "use", " ", "the", 
      " ", 
      RowBox[{"function", "."}]}]}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.58920967238947*^9, 3.589209838437068*^9}, {
  3.5892099210773706`*^9, 3.5892099398413057`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RSTheta", "[", 
   RowBox[{"y_", ",", "a_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Im", "[", 
    RowBox[{"LogGamma", "[", 
     RowBox[{
      RowBox[{"1", "/", "4"}], "+", 
      RowBox[{"a", "/", "2"}], "+", 
      RowBox[{"I", "*", 
       RowBox[{"y", "/", "2"}]}]}], "]"}], "]"}], "-", 
   RowBox[{
    RowBox[{"y", "/", "2"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"Pi", "/", "q"}], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"ExactEq", "[", 
   RowBox[{
   "n_", ",", "y_", ",", "s_", ",", "a_", ",", "q_", ",", "j_", ",", "tau_", 
    ",", "n0_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"RSTheta", "[", 
     RowBox[{"y", ",", "a", ",", "q"}], "]"}], "/", "Pi"}], "+", 
   RowBox[{
    RowBox[{"1", "/", "Pi"}], "*", 
    RowBox[{"Arg", "[", 
     RowBox[{"DirichletL", "[", 
      RowBox[{"q", ",", "j", ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "+", "s", "+", 
        RowBox[{"I", "*", "y"}]}]}], "]"}], "]"}]}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], "/", "Pi"}], "*", 
    RowBox[{"Arg", "[", "tau", "]"}]}], "+", 
   RowBox[{"a", "/", "4"}], "+", "n0", "-", 
   RowBox[{"1", "/", "2"}], "-", "n"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MyDelta", "[", "n_", "]"}], ":=", 
   RowBox[{"Which", "[", 
    RowBox[{
     RowBox[{"n", ">", "0"}], ",", "1", ",", 
     RowBox[{"n", "\[LessEqual]", "0"}], ",", "0"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"n_", ",", "a_", ",", "n0_", ",", "tau_"}], "]"}], ":=", 
   RowBox[{"n", "-", "n0", "+", 
    RowBox[{"5", "/", "8"}], "-", 
    RowBox[{"a", "/", "2"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], "/", "Pi"}], "*", 
     RowBox[{"Arg", "[", "tau", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wn", "[", 
    RowBox[{"n_", ",", "a_", ",", "n0_", ",", "tau_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"2", "*", "Pi", "*", 
    RowBox[{
     RowBox[{"A", "[", 
      RowBox[{"n", ",", "a", ",", "n0", ",", "tau"}], "]"}], "/", 
     RowBox[{"ProductLog", "[", 
      RowBox[{"q", "*", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"n", ",", "a", ",", "n0", ",", "tau"}], "]"}], "/", "E"}]}], 
      "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ag", "[", 
    RowBox[{"n_", ",", "a_", ",", "n0_", ",", "tau_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "n0", "+", 
       RowBox[{"1", "/", "2"}], "-", 
       RowBox[{"a", "/", "4"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "/", "Pi"}], "*", 
        RowBox[{"Arg", "[", "tau", "]"}]}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", 
        RowBox[{"MyDelta", "[", "n", "]"}]}], "-", "1"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "*", "a"}], "-", "1"}], ")"}], "/", "8"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Wng", "[", 
    RowBox[{"n_", ",", "a_", ",", "n0_", ",", "tau_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "*", 
       RowBox[{"MyDelta", "[", "n", "]"}]}], "-", "1"}], ")"}], "*", "2", "*",
     "Pi", "*", 
    RowBox[{
     RowBox[{"Ag", "[", 
      RowBox[{"n", ",", "a", ",", "n0", ",", "tau"}], "]"}], "/", 
     RowBox[{"ProductLog", "[", 
      RowBox[{"q", "*", 
       RowBox[{
        RowBox[{"Ag", "[", 
         RowBox[{"n", ",", "a", ",", "n0", ",", "tau"}], "]"}], "/", "E"}]}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FindZero", "[", 
     RowBox[{
     "n_", ",", "s_", ",", "a_", ",", "q_", ",", "j_", ",", "tau_", ",", 
      "n0_", ",", "y0_", ",", "prec_"}], "]"}], ":=", 
    RowBox[{"y", "/.", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"ExactEq", "[", 
        RowBox[{
        "n", ",", "y", ",", "s", ",", "a", ",", "q", ",", "j", ",", "tau", 
         ",", "n0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "y0"}], "}"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", 
        RowBox[{"prec", "/", "2"}]}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", 
        RowBox[{"prec", "/", "2"}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DirichletNZero", "[", 
   RowBox[{
   "n_", ",", "order_", ",", "digits_", ",", "q_", ",", "j_", ",", "n0_"}], 
   "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
      "`n`", " ", "is", " ", "the", " ", "lable", " ", "of", " ", "the", " ", 
       
       RowBox[{"zero", ".", " ", "n"}]}], "=", "1"}], ",", "2", ",", "3", ",", 
     RowBox[{
      RowBox[{
      "...", " ", "for", " ", "positive", " ", "values", " ", "and", " ", 
       "n"}], "=", "0"}], ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "..."}], " ", "for", " ", "negative", " ", 
      RowBox[{"values", ".", " ", "`order`"}], " ", "is", " ", "the", " ", 
      "accuracy", " ", "in", " ", "the", " ", "answer"}], ",", " ", 
     RowBox[{
      RowBox[{"e", ".", "g", ".", " ", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "30"}], ")"}]}], ".", " ", "`digits`"}], " ", "is", " ",
       "the", " ", "number", " ", "of", " ", "digits", " ", "shown", " ", 
      "in", " ", "the", " ", 
      RowBox[{"answer", ".", " ", "Choose"}], " ", "a", " ", "little", " ", 
      "bit", " ", "higher", " ", "than", " ", "the", " ", "exponent", " ", 
      "in", " ", 
      RowBox[{"`order`", ".", " ", "`q`"}], " ", "is", " ", "the", " ", 
      "character", " ", 
      RowBox[{"modulus", ".", " ", "`j`"}], " ", "is", " ", "the", " ", 
      "Mathematica", " ", "convention", " ", "of", " ", "each", " ", 
      "character", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Character", "[", 
           RowBox[{"q", ",", "j", ",", "n"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "q"}], "}"}]}], "]"}], ")"}], ".", " ",
        "`n0`"}], " ", "is", " ", "the", " ", 
      RowBox[{"shift", ".", " ", "You"}], " ", "need", " ", "to", " ", "find",
       " ", "it", " ", "manually"}], ",", " ", 
     RowBox[{"by", " ", "ploting", " ", "the", " ", 
      RowBox[{"equation", ".", " ", "See"}], " ", "the", " ", 
      RowBox[{"paper", "."}]}]}], " ", "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi1", "=", 
     RowBox[{"DirichletCharacter", "[", 
      RowBox[{"q", ",", "j", ",", 
       RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"a", " ", "=", " ", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"chi1", "\[Equal]", 
        RowBox[{"-", "1"}]}], ",", "1", ",", 
       RowBox[{"chi1", "\[Equal]", "1"}], ",", "0"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"s", "=", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "3"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"prec", "=", "15"}], ";", 
    RowBox[{"tau", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DirichletCharacter", "[", 
         RowBox[{"q", ",", "j", ",", "c"}], "]"}], "*", 
        RowBox[{"Exp", "[", 
         RowBox[{"2", "*", "Pi", "*", "I", "*", 
          RowBox[{"c", "/", "q"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"c", ",", "1", ",", "q"}], "}"}]}], "]"}]}], ";", "\n", 
    RowBox[{"y", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Wng", "[", 
        RowBox[{"n", ",", "a", ",", "n0", ",", "tau", ",", "q"}], "]"}], ",", 
       "10"}], "]"}]}], ";", "\n", 
    RowBox[{"absvalue", "=", "1"}], ";", "\n", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"absvalue", ">", "order"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"y", "=", 
         RowBox[{"FindZero", "[", 
          RowBox[{
          "n", ",", "s", ",", "a", ",", "q", ",", "j", ",", "tau", ",", "n0", 
           ",", "y", ",", "prec"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"NumberForm", "[", 
          RowBox[{"y", ",", "digits"}], "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"s", "/", "1000"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"prec", "=", 
         RowBox[{"prec", "+", "20"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"absvalue", "=", 
         RowBox[{"Abs", "[", 
          RowBox[{"DirichletL", "[", 
           RowBox[{"q", ",", "j", ",", 
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", 
             RowBox[{"I", "*", "y"}]}]}], "]"}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], "\n", 
     RowBox[{"Print", "[", 
      RowBox[{"ScientificForm", "[", 
       RowBox[{"absvalue", ",", "5"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", ")"}]}]}], "Input",
 CellChangeTimes->{{3.589209347500558*^9, 3.589209349686273*^9}, {
   3.5892098501872177`*^9, 3.58920985282832*^9}, 3.5892099782550364`*^9, {
   3.58921018270051*^9, 3.589210390661007*^9}, {3.589500861153328*^9, 
   3.589500938900928*^9}, {3.589500969744379*^9, 3.589500976315235*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{"Illustrative", " ", "examples"}], "  ", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.589210898724532*^9, 3.58921092151229*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DirichletNZero", "[", 
  RowBox[{"1", ",", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "10"}], ")"}]}], ",", "20", ",", "7", ",", "3", ",", "1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.589209378558325*^9, 3.589209393945611*^9}, {
  3.58920960070621*^9, 3.589209600775395*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"4.35640188194944\"\>",
   4.35640188194944260689650621105082188618`15.,
   AutoDelete->True],
  NumberForm[#, 20]& ]], "Print",
 CellChangeTimes->{3.5892096068271217`*^9, 3.589209983647766*^9, 
  3.5895010120377913`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"4.3564016247365414981\"\>",
   4.356401624736541498075485169114958452231154912238714804054`35.,
   AutoDelete->True],
  NumberForm[#, 20]& ]], "Print",
 CellChangeTimes->{3.5892096068271217`*^9, 3.589209983647766*^9, 
  3.58950101289776*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"4.1664\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-13\"\>"]}],
   4.16642294695008388778676177103618235484472344`20.06669829900521*^-13,
   AutoDelete->True],
  ScientificForm[#, 5]& ]], "Print",
 CellChangeTimes->{3.5892096068271217`*^9, 3.589209983647766*^9, 
  3.5895010130557117`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DirichletNZero", "[", 
  RowBox[{"10", ",", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "20"}], ")"}]}], ",", "30", ",", "7", ",", "2", ",", "1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.589209867395315*^9, 3.589209882134491*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"25.6843944798718\"\>",
   25.68439447987184010674593007016284023884`15.,
   AutoDelete->True],
  NumberForm[#, 30]& ]], "Print",
 CellChangeTimes->{3.589209885988039*^9, 3.589210104818531*^9, 
  3.5895010953771048`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"25.6843945857746527923619042249\"\>",
   25.684394585774652792361904224883864601739076169469551426844`35.,
   AutoDelete->True],
  NumberForm[#, 30]& ]], "Print",
 CellChangeTimes->{3.589209885988039*^9, 3.589210104818531*^9, 
  3.589501096255777*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"25.6843945857747586856111406929\"\>",
   25.684394585774758685611140692871821848581082482630121545332493477679596524\
13543`55.,
   AutoDelete->True],
  NumberForm[#, 30]& ]], "Print",
 CellChangeTimes->{3.589209885988039*^9, 3.589210104818531*^9, 
  3.589501097337356*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"25.6843945857747586857170339324\"\>",
   25.684394585774758685717033932383419158626047154668616192866009704287727845\
797569490382874487700047`75.,
   AutoDelete->True],
  NumberForm[#, 30]& ]], "Print",
 CellChangeTimes->{3.589209885988039*^9, 3.589210104818531*^9, 
  3.589501099239208*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"2.1702\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-25\"\>"]}],
   2.17019447575248109454191347118904217668823394392357570547422985300531333`\
47.741094368436954*^-25,
   AutoDelete->True],
  ScientificForm[#, 5]& ]], "Print",
 CellChangeTimes->{3.589209885988039*^9, 3.589210104818531*^9, 
  3.58950109944738*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DirichletNZero", "[", 
  RowBox[{
   RowBox[{"-", "3"}], ",", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "20"}], ")"}]}], ",", "30", ",", "7", ",", "2", ",", "1"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.589210616882359*^9, 3.58921061811786*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"-12.2574248837873\"\>",
   -12.25742488378730120834003813931857153468`15.,
   AutoDelete->True],
  NumberForm[#, 30]& ]], "Print",
 CellChangeTimes->{3.589210634112187*^9, 3.589501123299171*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"-12.2574248864892139733439928832\"\>",
   -12.257424886489213973343992883153089517953984310496001631426`35.,
   AutoDelete->True],
  NumberForm[#, 30]& ]], "Print",
 CellChangeTimes->{3.589210634112187*^9, 3.5895011239770927`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"-12.2574248864892166548919332565\"\>",
   -12.25742488648921665489193325654980344440951372570109092932371075009547177\
815418`55.,
   AutoDelete->True],
  NumberForm[#, 30]& ]], "Print",
 CellChangeTimes->{3.589210634112187*^9, 3.589501125048294*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"5.7376\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-21\"\>"]}],
   5.73762007576815991024815292223968098371567031827590434113`32.\
20114689599352*^-21,
   AutoDelete->True],
  ScientificForm[#, 5]& ]], "Print",
 CellChangeTimes->{3.589210634112187*^9, 3.5895011252539463`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
    "One", " ", "can", " ", "easily", " ", "go", " ", "to", " ", "higher", 
     " ", 
     RowBox[{"accuracy", ".", "  ", "Here"}], " ", "is", " ", "50", " ", 
     "digits"}], ",", " ", 
    RowBox[{
    "but", " ", "you", " ", "can", " ", "go", " ", "much", " ", "higher"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"DirichletNZero", "[", 
   RowBox[{
    RowBox[{"-", "3"}], ",", 
    RowBox[{"10", "^", 
     RowBox[{"(", 
      RowBox[{"-", "50"}], ")"}]}], ",", "55", ",", "7", ",", "2", ",", "1"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.589210972846561*^9, 3.589211022426529*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"-12.2574248837873\"\>",
   -12.25742488378730120834003813931857153468`15.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.589211025717184*^9, 3.58950114589157*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"-12.257424886489213973343992883153090\"\>",
   -12.257424886489213973343992883153089517953984310496001631426`35.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.589211025717184*^9, 3.5895011465510473`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"-12.\
25742488648921665489193325654980344440951372570109093\"\>",
   -12.25742488648921665489193325654980344440951372570109092932371075009547177\
815418`55.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.589211025717184*^9, 3.589501147592586*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"-12.\
25742488648921665489461478410347187497169379866054677\"\>",
   -12.25742488648921665489461478410347187497169379866054677056468400659309328\
4569603863098386190752957`75.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.589211025717184*^9, 3.5895011489447737`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"-12.\
25742488648921665489461478678499940825339139116099158\"\>",
   -12.25742488648921665489461478678499940825339139116099157536239340972546670\
70620062268978577369125935226113934323697143`95.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.589211025717184*^9, 3.58950115086204*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"-12.\
25742488648921665489461478678500208978092465247185108\"\>",
   -12.25742488648921665489461478678500208978092465247185107812405610551422061\
360048491518176537713900645167479123456315564678125558635778898`115.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.589211025717184*^9, 3.589501153402391*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"-12.\
25742488648921665489461478678500208978360618000511237\"\>",
   -12.25742488648921665489461478678500208978360618000511236859682586946577078\
650041412782902905721404663412490065870796234167061025745585603165417092482143\
83876`135.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.589211025717184*^9, 3.589501156881968*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"-12.\
25742488648921665489461478678500208978360618268663990\"\>",
   -12.25742488648921665489461478678500208978360618268663990185811632184880174\
033941340839033106448072303117369973923146905090190919588649931944224583776748\
029876338021858635061643`155.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.589211025717184*^9, 3.5895011611529512`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"5.7376\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-51\"\>"]}],
   5.7376200321033839687914075830175112025516007192442640838527411142982930734\
2010111801414534846787086573218076725538554048806`101.99617861669033*^-51,
   AutoDelete->True],
  ScientificForm[#, 5]& ]], "Print",
 CellChangeTimes->{3.589211025717184*^9, 3.589501161664381*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{928, 864},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1819, 35, 319, "Input"],
Cell[2379, 57, 9437, 256, 891, "Input"],
Cell[11819, 315, 255, 5, 99, "Input"],
Cell[CellGroupData[{
Cell[12099, 324, 320, 8, 32, "Input"],
Cell[CellGroupData[{
Cell[12444, 336, 268, 7, 23, "Print"],
Cell[12715, 345, 289, 7, 23, "Print"],
Cell[13007, 354, 354, 9, 25, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13410, 369, 273, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[13708, 380, 267, 7, 23, "Print"],
Cell[13978, 389, 299, 7, 23, "Print"],
Cell[14280, 398, 321, 8, 23, "Print"],
Cell[14604, 408, 340, 8, 23, "Print"],
Cell[14947, 418, 379, 10, 25, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15375, 434, 290, 8, 32, "Input"],
Cell[CellGroupData[{
Cell[15690, 446, 242, 6, 23, "Print"],
Cell[15935, 454, 278, 6, 23, "Print"],
Cell[16216, 462, 298, 7, 23, "Print"],
Cell[16517, 471, 341, 9, 25, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16907, 486, 748, 19, 143, "Input"],
Cell[CellGroupData[{
Cell[17680, 509, 241, 6, 23, "Print"],
Cell[17924, 517, 283, 6, 23, "Print"],
Cell[18210, 525, 325, 8, 23, "Print"],
Cell[18538, 535, 346, 8, 23, "Print"],
Cell[18887, 545, 362, 8, 23, "Print"],
Cell[19252, 555, 383, 8, 23, "Print"],
Cell[19638, 565, 405, 9, 23, "Print"],
Cell[20046, 576, 426, 9, 23, "Print"],
Cell[20475, 587, 406, 9, 25, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/ramanujan_tau.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     31562,        893]
NotebookOptionsPosition[     28844,        805]
NotebookOutlinePosition[     29181,        820]
CellTagsIndexPosition[     29138,        817]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"===", " ", 
    RowBox[{
    "Zeros", " ", "of", " ", "L", " ", "function", " ", "based", " ", "on", 
     " ", "Ramanujan", " ", "tau", " ", "function"}], " ", "===", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Authors", ":", " ", 
     RowBox[{"G", ".", " ", "Franca"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"A", ".", " ", "Leclair"}], " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"guifranca", "@", "gmail"}], ".", "com"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"andre", ".", 
      RowBox[{"leclair", "@", "gmail"}], ".", "com"}], "\[IndentingNewLine]", 
     "Cornell", " ", "University", "\[IndentingNewLine]", "Oct", " ", "10", 
     " ", "2013", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Description", ":", "\[IndentingNewLine]", 
      RowBox[{
      "Implementation", " ", "of", " ", "the", " ", "numerical", " ", 
       "routine", " ", "to", " ", "compute", " ", "the", " ", "imaginary", 
       " ", "part", " ", "of", " ", "k"}]}]}], "=", 
    RowBox[{
    "12", " ", "L", " ", "based", " ", "on", " ", "Ramanujan", " ", "tau", 
     " ", 
     RowBox[{"function", ".", " ", "The"}], " ", "computation", " ", "is", 
     " ", "based", " ", "on", " ", "the", " ", "exact", " ", "equation", " ", 
     "proposed", " ", "in", " ", "the", " ", 
     RowBox[{"paper", ".", "\[IndentingNewLine]", "The"}], " ", "procudure", 
     " ", "to", " ", "compute", " ", "the", " ", "solutions", " ", "is", " ", 
     "described", " ", "in", " ", "the", " ", 
     RowBox[{"paper", ".", " ", "See"}], " ", "the", " ", "examples", " ", 
     "in", " ", "the", " ", "end", " ", "of", " ", "this", " ", "notebook", 
     " ", "to", " ", "know", " ", "how", " ", "to", " ", "use", " ", "the", 
     " ", 
     RowBox[{"function", "."}]}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",\

 CellChangeTimes->{{3.590416433491824*^9, 3.590416491399659*^9}, {
  3.590416792631815*^9, 3.590416801268484*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"L", "[", "z_", "]"}], ":=", "  ", 
    RowBox[{"RamanujanTauL", "[", "z", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tau", "[", "n_", "]"}], ":=", "  ", 
    RowBox[{"RamanujanTau", "[", "n", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RSTheta", "[", "y_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Im", "[", 
      RowBox[{"LogGamma", "[", 
       RowBox[{"6", "+", 
        RowBox[{"I", "*", "y"}]}], "]"}], "]"}], "-", 
     RowBox[{"y", "*", 
      RowBox[{"Log", "[", 
       RowBox[{"2", "*", "Pi"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eq", "[", 
     RowBox[{"n_", ",", "y_", ",", "delta_", ",", "n0_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"RSTheta", "[", "y", "]"}], "/", "Pi"}], "+", 
     RowBox[{
      RowBox[{"Arg", "[", 
       RowBox[{"L", "[", 
        RowBox[{"6", "+", "delta", "+", 
         RowBox[{"I", "*", "y"}]}], "]"}], "]"}], "/", "Pi"}], " ", "-", " ", 
     "n", " ", "+", " ", "n0", " ", "-", 
     RowBox[{"1", "/", "2"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EqApprox", "[", 
     RowBox[{"n_", ",", "y_", ",", "delta_", ",", "n0_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"y", "*", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"y", "/", "2"}], "/", "Pi"}], "/", "E"}], "]"}], "/", 
       "Pi"}]}], "+", 
     RowBox[{
      RowBox[{"Arg", "[", 
       RowBox[{"L", "[", 
        RowBox[{"6", "+", "delta", "+", 
         RowBox[{"I", "*", "y"}]}], "]"}], "]"}], "/", "Pi"}], "-", 
     RowBox[{"(", 
      RowBox[{"n", "-", "n0", "-", 
       RowBox[{"9", "/", "4"}]}], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wn", "[", 
     RowBox[{"n_", ",", "n0_"}], "]"}], ":=", 
    RowBox[{"Pi", "*", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"n", "-", "n0", "-", 
        RowBox[{"9", "/", "4"}]}], ")"}], "/", 
      RowBox[{"ProductLog", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "-", "n0", "-", 
           RowBox[{"9", "/", "4"}]}], ")"}], "/", "2"}], "/", "E"}], 
       "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FindZero", "[", 
      RowBox[{"n_", ",", "n0_", ",", "delta_", ",", "y0_", ",", "prec_"}], 
      "]"}], ":=", 
     RowBox[{"y", "/.", 
      RowBox[{"FindRoot", "[", 
       RowBox[{
        RowBox[{"Eq", "[", 
         RowBox[{"n", ",", "y", ",", "delta", ",", "n0"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "y0"}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", 
         RowBox[{"prec", "/", "2"}]}], ",", 
        RowBox[{"AccuracyGoal", "\[Rule]", 
         RowBox[{"prec", "/", "2"}]}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RamanujanZero", "[", 
     RowBox[{"n_", ",", "order_", ",", "digits_"}], "]"}], ":=", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"(*", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "`n`", " ", "is", " ", "the", " ", "lable", " ", "of", " ", "the", " ",
         "zero"}], ",", " ", 
       RowBox[{"n", "=", "1"}], ",", "2", ",", "3", ",", 
       RowBox[{
       "...", " ", "\[IndentingNewLine]", "`order`", " ", "is", " ", "the", 
        " ", "accuracy", " ", "in", " ", "the", " ", "answer"}], ",", " ", 
       RowBox[{
        RowBox[{"e", ".", "g", ".", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "30"}], ")"}]}], ".", "\[IndentingNewLine]", 
         "`digits`"}], " ", "is", " ", "the", " ", "number", " ", "of", " ", 
        "digits", " ", "shown", " ", "in", " ", "the", " ", 
        RowBox[{"answer", ".", "Choose"}], " ", "a", " ", "little", " ", 
        "bit", " ", "higher", " ", "than", " ", "the", " ", "exponent", " ", 
        "in", " ", 
        RowBox[{"`order`", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"s", "=", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "4"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"prec", "=", "15"}], ";", "\[IndentingNewLine]", 
      RowBox[{"n0", "=", "1"}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"n0", "=", 
        RowBox[{
         RowBox[{"1", " ", "!!"}], "!!"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"y", "=", 
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"n", "\[Equal]", "1"}], ",", "9.0", ",", 
         RowBox[{"n", ">", "1"}], ",", 
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Wn", "[", 
            RowBox[{"n", ",", "n0"}], "]"}], ",", "10"}], "]"}]}], "]"}]}], 
      ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"small", " ", "trick", " ", "for", " ", "n"}], "=", "1"}], 
        ",", " ", 
        RowBox[{
        "W", " ", "not", " ", "defined", " ", "for", " ", "this", " ", 
         "case"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"absvalue", "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"While", "[", 
        RowBox[{
         RowBox[{"absvalue", ">", "order"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"y", "=", 
           RowBox[{"FindZero", "[", 
            RowBox[{"n", ",", "n0", ",", "s", ",", "y", ",", "prec"}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{"NumberForm", "[", 
            RowBox[{"y", ",", "digits"}], "]"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"s", "=", 
           RowBox[{"s", "/", "1000"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"prec", "=", 
           RowBox[{"prec", "+", "20"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"absvalue", "=", 
           RowBox[{"Abs", "[", 
            RowBox[{"L", "[", 
             RowBox[{"6", "+", 
              RowBox[{"I", "*", "y"}]}], "]"}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], " ", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"ScientificForm", "[", 
         RowBox[{"absvalue", ",", "5"}], "]"}], "]"}]}], ";"}], 
     "\[IndentingNewLine]", ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.589737350793449*^9, 3.589737424144061*^9}, 
   3.589737524025185*^9, {3.5897377640288687`*^9, 3.589737890925827*^9}, {
   3.589738214462163*^9, 3.589738222204694*^9}, {3.589738424793614*^9, 
   3.589738425389414*^9}, {3.589738542010804*^9, 3.5897385482570257`*^9}, {
   3.58989834258784*^9, 3.589898351763839*^9}, 3.5898993062533617`*^9, 
   3.590001662408202*^9, {3.59041651402656*^9, 3.590416548806151*^9}, {
   3.5904166049207172`*^9, 3.5904166659453506`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "Examples", "  ", "*)"}]], "Input",
 CellChangeTimes->{{3.590004180179763*^9, 3.590004193442079*^9}, 
   3.590416689105534*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RamanujanZero", "[", 
  RowBox[{"1", ",", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "20"}], ")"}]}], ",", "25"}], "]"}]], "Input",
 CellChangeTimes->{{3.59000404981663*^9, 3.590004071468823*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"9.22237940117599\"\>",
   9.22237940117598666349886079517491526206`15.,
   AutoDelete->True],
  NumberForm[#, 25]& ]], "Print",
 CellChangeTimes->{3.590004137125834*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"9.222379399921103777311953\"\>",
   9.222379399921103777311952657210893303897821758175095643128`35.,
   AutoDelete->True],
  NumberForm[#, 25]& ]], "Print",
 CellChangeTimes->{3.590004148596637*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"9.222379399921102522245022\"\>",
   9.2223793999211025222450222609688932730514391171163098289183236161109999063\
5074`55.,
   AutoDelete->True],
  NumberForm[#, 25]& ]], "Print",
 CellChangeTimes->{3.590004162437278*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"1.2789\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-21\"\>"]}],
   1.2789122588877502536075218654486628866479606471223308929590212459747342760\
59`37.39836960108171*^-21,
   AutoDelete->True],
  ScientificForm[#, 5]& ]], "Print",
 CellChangeTimes->{3.590004164023736*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RamanujanZero", "[", 
  RowBox[{"1", ",", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "65"}], ")"}]}], ",", " ", "70"}], "]"}]], "Input",
 CellChangeTimes->{{3.590064165636468*^9, 3.5900642030613527`*^9}, {
   3.59006428383324*^9, 3.590064284528166*^9}, 3.5904167082528687`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"9.22237940117613\"\>",
   9.22237940117612812217526785052829662909`15.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.5900642190579557`*^9, 3.590064299257559*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"9.2223793999211037773119526572108933\"\>",
   9.222379399921103777311952657210893303897821757343923108136`35.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.5900642190579557`*^9, 3.590064301856278*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"9.\
222379399921102522245022260968893273051439117116309829\"\>",
   9.2223793999211025222450222609688932730514391171163098289183236161060609870\
9095`55.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.5900642190579557`*^9, 3.5900643049315968`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"9.\
222379399921102522243767193998546360983858814513204910236136628477042\"\>",
   9.2223793999211025222437671939985463609838588145132049102361366284770415347\
23305381613112447866724`75.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.5900642190579557`*^9, 3.590064309564748*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"9.\
222379399921102522243767192743479390596996077560152040605812802660997\"\>",
   9.2223793999211025222437671927434793905969960775601520406058128026609967730\
128770906110275210828981292159618037031238`95.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.5900642190579557`*^9, 3.590064316704212*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"9.\
222379399921102522243767192743478135530025690657464418180887705040301\"\>",
   9.2223793999211025222437671927434781355300256906574644181808877050403013963\
5585302061595418186937308751444368327811066539680609677104244`115.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.5900642190579557`*^9, 3.590064326736063*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"9.\
222379399921102522243767192743478135528770623687077515453314610743149\"\>",
   9.2223793999211025222437671927434781355287706236870775154533146107431490031\
628353774004111665486436406116851528947874903309367138094463529054637668946361\
645`135.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.5900642190579557`*^9, 3.590064340515732*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"9.\
222379399921102522243767192743478135528770622432010545066411883130104\"\>",
   9.2223793999211025222437671927434781355287706224320105450664118831301040366\
383874125799261933886149267493484427741814837895223764057501849017373369580138\
0894390657081823066178`155.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.5900642190579557`*^9, 3.590064358779521*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"9.\
222379399921102522243767192743478135528770622432009289999441496227376\"\>",
   9.2223793999211025222437671927434781355287706224320092899994414962273764235\
534702187599066011014948083321956469705338287844997011075996327056710936006560\
766263548044652665617797192980144200997725565693274701277133`175.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.5900642190579557`*^9, 3.590064382053536*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"9.\
222379399921102522243767192743478135528770622432009289998186429256990\"\>",
   9.2223793999211025222437671927434781355287706224320092899981864292569895208\
258571338027621117098477494099309662285276661295731527966437972040074197430994\
983646984460688518967132989764661099674082247869016744782127998061342847444746\
55`195.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.5900642190579557`*^9, 3.5900644114382257`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"9.\
222379399921102522243767192743478135528770622432009289998186428001923\"\>",
   9.2223793999211025222437671927434781355287706224320092899981864280019225504\
389544061896771545254076883908172721617006612289993674372836089510409540973839\
080547594359289361751547738421184166863470471101633497778492844819673165217619\
842480252029545373284`215.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.5900642190579557`*^9, 3.590064447628345*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"1.2789\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-69\"\>"]}],
   1.2789122589285006641207929155271832303071629642684908486262686959503168084\
704814556321729712418473323770863917140731516793567832906453377856239955525817\
076613137162956733230057995679`147.08875227820226*^-69,
   AutoDelete->True],
  ScientificForm[#, 5]& ]], "Print",
 CellChangeTimes->{3.5900642190579557`*^9, 3.59006445191803*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RamanujanZero", "[", 
  RowBox[{"2", ",", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "65"}], ")"}]}], ",", " ", "70"}], "]"}]], "Input",
 CellChangeTimes->{{3.590064481944282*^9, 3.590064485696208*^9}, 
   3.590416718280343*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"13.9075498617836\"\>",
   13.90754986178358945508007489934085124884`15.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.590064506758128*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"13.907549861392134797932090179749108\"\>",
   13.907549861392134797932090179749108153866563881788943258956`35.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.590064510057575*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"13.\
90754986139213440644707281421013413428838992154251064\"\>",
   13.907549861392134406447072814210134134288389921542510642601788525105477356\
34481`55.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.590064512737439*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"13.\
90754986139213440644668132916170493170325854755247852065730598489237\"\>",
   13.907549861392134406446681329161704931703258547552478520657305984892372815\
071840004172341981986738`75.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.590064518182456*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"13.\
90754986139213440644668132877021988324299229925174583473418295645551\"\>",
   13.907549861392134406446681328770219883242992299251745834734182956455514205\
8611763133064545443209427241628837223596259`95.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.59006452635287*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"13.\
90754986139213440644668132877021949175794383895443387052929465372221\"\>",
   13.907549861392134406446681328770219491757943838954433870529294653722213289\
10672421409987099395370763595305618654410967757896900648000018`115.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.590064538299654*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"13.\
90754986139213440644668132877021949175755235390597357318626678536171\"\>",
   13.907549861392134406446681328770219491757552353905973573186266785361708314\
663574450838131040092105755688865536570985695417888111288808161880902875970182\
7634`135.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.5900645534856243`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"13.\
90754986139213440644668132877021949175755235351448852472596944230278\"\>",
   13.907549861392134406446681328770219491757552353514488524725969442302776290\
686397766684602809013671034689833198062678385314805866673767327329789155883025\
33600169501897474286829`155.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.5900645733054667`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"13.\
90754986139213440644668132877021949175755235351448813324092098200543\"\>",
   13.907549861392134406446681328770219491757552353514488133240920982005433231\
723310126035716414481813454956102499594754441694904852143607476214428668495956\
8260541943415922255623215363908348120451934622452959115796293`175.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.590064599292721*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"13.\
90754986139213440644668132877021949175755235351448813324052949695697\"\>",
   13.907549861392134406446681328770219491757552353514488133240529496956972934\
380251162917012102123216682094896403033085745495337437254746667387166702222060\
595008904670068918577168067278837994987356950295876161003244656053214274226933\
503`195.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.5900646330897293`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"13.\
90754986139213440644668132877021949175755235351448813324052949656549\"\>",
   13.907549861392134406446681328770219491757552353514488133240529496565487885\
919953819858048983387840660025921300823362821134139048882867945178910026665030\
329557625869390509643880692347415260251705359357776075287865352838125924769954\
145333885161555008845`215.,
   AutoDelete->True],
  NumberForm[#, 70]& ]], "Print",
 CellChangeTimes->{3.590064672372209*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"7.2928\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-70\"\>"]}],
   7.2928326491890775682388594163890634774280917864387191500008208982386181438\
419904826715085976829714931282738916421974500341857567962353624031588228179353\
57503106903514635611145887954`149.67864313522017*^-70,
   AutoDelete->True],
  ScientificForm[#, 5]& ]], "Print",
 CellChangeTimes->{3.590064677048971*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RamanujanZero", "[", 
  RowBox[{"4", ",", " ", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "52"}], ")"}]}], ",", " ", "55"}], "]"}]], "Input",
 CellChangeTimes->{{3.590064915447521*^9, 3.590064948878297*^9}, {
  3.5904169729118977`*^9, 3.590416977729253*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"19.6565131439891\"\>",
   19.65651314398913197092629004163737576482`15.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.590065021030736*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"19.656513141954963034321971473110341\"\>",
   19.656513141954963034321971473110341188549254232662856962225`35.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.590065025348907*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"19.\
65651314195496100012931595103458933379820509751323011\"\>",
   19.656513141954961000129315951034589333798205097513230105355560585625326188\
94628`55.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.590065030060472*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"19.\
65651314195496100012728175835549751492565282636462263\"\>",
   19.656513141954961000127281758355497514925652826364622630550243752599191921\
62491891127414943071764`75.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.5900650364674587`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"19.\
65651314195496100012728175632130483581026422212872410\"\>",
   19.656513141954961000127281756321304835810264222128724101223632003544135292\
9533441393797818896184551280030190353715922`95.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.590065046075783*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"19.\
65651314195496100012728175632130280161758510671655013\"\>",
   19.656513141954961000127281756321302801617585106716550133652912366467905855\
29588478667001762699359693153331115884443617132061666872042623`115.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.590065059352544*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"19.\
65651314195496100012728175632130280161555091403743472\"\>",
   19.656513141954961000127281756321302801615550914037434721455375064076089905\
672221518447833332354473279075172983731134276966468523903051192050540770489968\
5941`135.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.590065077463183*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"19.\
65651314195496100012728175632130280161555091200324204\"\>",
   19.656513141954961000127281756321302801615550912003242042339962866515217782\
184093032827409754179300331041457103073924970322491914684359814248445765361753\
32006964836085501899304`155.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.590065100066983*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"19.\
65651314195496100012728175632130280161555091200324001\"\>",
   19.656513141954961000127281756321302801615550912003240008147283751103020221\
288399813026745271810003870132402713839222549837963248359471958638233309579523\
7612619583163130758621494927054087239998622967516096799729417`175.,
   AutoDelete->True],
  NumberForm[#, 55]& ]], "Print",
 CellChangeTimes->{3.590065128171514*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"4.2339\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-57\"\>"]}],
   4.2338833949321980666144215114363005991352646900701639297368682269616302392\
233398572553952688354733246365449205826201900973635858419397730087373779941427\
932`128.9115384265165*^-57,
   AutoDelete->True],
  ScientificForm[#, 5]& ]], "Print",
 CellChangeTimes->{3.590065131578781*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RamanujanZero", "[", 
  RowBox[{"300", ",", " ", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "55"}], ")"}]}], ",", " ", "60"}], "]"}]], "Input",
 CellChangeTimes->{{3.590159669149103*^9, 3.5901596729260693`*^9}, 
   3.590416762400321*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"318.361694477709\"\>",
   318.36169447770915606060220689715181890498`15.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.590165966833127*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"318.36169446742311776134903845113346\"\>",
   318.361694467423117761349038451133460952496017721103797194278`35.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.5901679836422253`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"318.\
3616944674231074753435234322149671177614801771408214\"\>",
   318.36169446742310747534352343221496711776148017714082137002885711076921346\
354116`55.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.590171243515037*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"318.\
361694467423107475333237426698378881264166798678274426544\"\>",
   318.36169446742310747533323742669837888126416679867827442654444712694618144\
2439908509524570869633243`75.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.590172871277254*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"318.\
361694467423107475333237416412373364674361797232572467858\"\>",
   318.36169446742310747533323741641237336467436179723257246785769639277163083\
7335052645742209801772724314788792272274579`95.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.5901741779302893`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"318.\
361694467423107475333237416412363078668845207426002518837\"\>",
   318.36169446742310747533323741641236307866884520742600251883728677083605823\
511235304987986156717272087206674821580371559851310859175368549`115.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.59017558763159*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"318.\
361694467423107475333237416412363078658559201909412712266\"\>",
   318.36169446742310747533323741641236307865855920190941271226576924710879923\
691586746604943909185355135876498337422915562907027808159008209965096145597595\
33475`135.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.5901770796593437`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"318.\
361694467423107475333237416412363078658559191623407195676\"\>",
   318.36169446742310747533323741641236307865855919162340719567596267558970700\
633923302081253285536688841389993948803225469133842334526737841934237450444063\
479089242410878641791067`155.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.590178765381124*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"318.\
361694467423107475333237416412363078658559191623396909670\"\>",
   318.36169446742310747533323741641236307865855919162339690967044608578313548\
724543394086045137052320208212787363637783271170250320596141789034525646260759\
8918185034479293735203713133878047295138968`175.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.590180454564631*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"4.2312\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-56\"\>"]}],
   4.2311764797592935148839353619023358266421791132468611016493669239503873851\
544616234831749891945708980056823898177255947049795131838712187297621373613268\
4405273777827460593071132354605956823761885`175.01092767319957*^-56,
   AutoDelete->True],
  ScientificForm[#, 5]& ]], "Print",
 CellChangeTimes->{3.590180639283575*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{881, 893},
WindowMargins->{{Automatic, 45}, {Automatic, 40}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 2035, 41, 341, "Input"],
Cell[2595, 63, 6871, 173, 759, "Input"],
Cell[9469, 238, 161, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[9655, 245, 237, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[9917, 255, 217, 6, 23, "Print"],
Cell[10137, 263, 246, 6, 23, "Print"],
Cell[10386, 271, 268, 7, 23, "Print"],
Cell[10657, 280, 336, 9, 25, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11042, 295, 318, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[11385, 306, 241, 6, 23, "Print"],
Cell[11629, 314, 280, 6, 23, "Print"],
Cell[11912, 322, 326, 8, 23, "Print"],
Cell[12241, 332, 358, 8, 23, "Print"],
Cell[12602, 342, 377, 8, 23, "Print"],
Cell[12982, 352, 397, 8, 23, "Print"],
Cell[13382, 362, 419, 9, 23, "Print"],
Cell[13804, 373, 438, 9, 23, "Print"],
Cell[14245, 384, 476, 9, 23, "Print"],
Cell[14724, 395, 500, 10, 23, "Print"],
Cell[15227, 407, 517, 10, 23, "Print"],
Cell[15747, 419, 468, 10, 25, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16264, 435, 269, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[16558, 446, 218, 6, 23, "Print"],
Cell[16779, 454, 257, 6, 23, "Print"],
Cell[17039, 462, 301, 8, 23, "Print"],
Cell[17343, 472, 335, 8, 23, "Print"],
Cell[17681, 482, 353, 8, 23, "Print"],
Cell[18037, 492, 374, 8, 23, "Print"],
Cell[18414, 502, 398, 9, 23, "Print"],
Cell[18815, 513, 417, 9, 23, "Print"],
Cell[19235, 524, 453, 9, 23, "Print"],
Cell[19691, 535, 477, 10, 23, "Print"],
Cell[20171, 547, 493, 10, 23, "Print"],
Cell[20667, 559, 444, 10, 25, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21160, 575, 299, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[21484, 586, 218, 6, 23, "Print"],
Cell[21705, 594, 257, 6, 23, "Print"],
Cell[21965, 602, 301, 8, 23, "Print"],
Cell[22269, 612, 321, 8, 23, "Print"],
Cell[22593, 622, 339, 8, 23, "Print"],
Cell[22935, 632, 359, 8, 23, "Print"],
Cell[23297, 642, 381, 9, 23, "Print"],
Cell[23681, 653, 400, 9, 23, "Print"],
Cell[24084, 664, 438, 9, 23, "Print"],
Cell[24525, 675, 417, 10, 25, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24991, 691, 278, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[25294, 702, 219, 6, 23, "Print"],
Cell[25516, 710, 260, 6, 23, "Print"],
Cell[25779, 718, 302, 8, 23, "Print"],
Cell[26084, 728, 326, 8, 23, "Print"],
Cell[26413, 738, 346, 8, 23, "Print"],
Cell[26762, 748, 364, 8, 23, "Print"],
Cell[27129, 758, 389, 9, 23, "Print"],
Cell[27521, 769, 406, 9, 23, "Print"],
Cell[27930, 780, 425, 9, 23, "Print"],
Cell[28358, 791, 458, 10, 25, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/zeta.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     14166,        387]
NotebookOptionsPosition[     13139,        349]
NotebookOutlinePosition[     13477,        364]
CellTagsIndexPosition[     13434,        361]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"===", " ", 
    RowBox[{
    "Zeros", " ", "of", " ", "Riemann", " ", "Zeta", " ", "Function"}], " ", "===",
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Authors", ":", " ", 
     RowBox[{"G", ".", " ", "Franca"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{"A", ".", " ", "Leclair"}], " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"guifranca", "@", "gmail"}], ".", "com"}]}], ",", " ", 
   RowBox[{
    RowBox[{"andre", ".", 
     RowBox[{"leclair", "@", "gmail"}], ".", "com"}], "\[IndentingNewLine]", 
    "Cornell", " ", "University", "\[IndentingNewLine]", "Sep", " ", "26", 
    " ", "2013", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Description", ":", "\[IndentingNewLine]", 
     RowBox[{
     "Implementation", " ", "of", " ", "the", " ", "numerical", " ", 
      "routine", " ", "to", " ", "compute", " ", "the", " ", "imaginary", " ",
       "part", " ", "of", " ", "Riemann", " ", "Zeta", " ", "function", " ", 
      "based", " ", "on", " ", "the", " ", "exact", " ", "equation", " ", 
      "proposed", " ", "in", " ", "the", " ", "paper", " ", "arXiv"}], ":", 
     RowBox[{
      RowBox[{
       RowBox[{"1307.8395", "[", 
        RowBox[{"math", ".", "NT"}], "]"}], ".", "\[IndentingNewLine]", 
       "The"}], " ", "procudure", " ", "to", " ", "compute", " ", "the", " ", 
      "solutions", " ", "is", " ", "described", " ", "in", " ", "the", " ", 
      RowBox[{"paper", ".", " ", "See"}], " ", "the", " ", "examples", " ", 
      "in", " ", "the", " ", "end", " ", "of", " ", "this", " ", "notebook", 
      " ", "to", " ", "know", " ", "how", " ", "to", " ", "use", " ", "the", 
      " ", 
      RowBox[{"function", "."}]}]}]}]}], "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.589210021669977*^9, 3.589210076944377*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ExactEq", "[", 
   RowBox[{"n_", ",", "y_", ",", "s_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"RiemannSiegelTheta", "[", "y", "]"}], "/", "Pi"}], "+", 
   RowBox[{
    RowBox[{"1", "/", "Pi"}], "*", 
    RowBox[{"Arg", "[", 
     RowBox[{"Zeta", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "+", "s", "+", 
       RowBox[{"I", "*", "y"}]}], "]"}], "]"}]}], "-", "n", "+", 
   RowBox[{"3", "/", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", "n_", "]"}], ":=", 
   RowBox[{"n", "-", 
    RowBox[{"11", "/", "8"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wn", "[", "n_", "]"}], ":=", 
   RowBox[{"2", "*", "Pi", "*", 
    RowBox[{
     RowBox[{"A", "[", "n", "]"}], "/", 
     RowBox[{"ProductLog", "[", 
      RowBox[{
       RowBox[{"A", "[", "n", "]"}], "/", "E"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FindZero", "[", 
     RowBox[{"n_", ",", "s_", ",", "y0_", ",", "prec_"}], "]"}], ":=", 
    RowBox[{"y", "/.", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"ExactEq", "[", 
        RowBox[{"n", ",", "y", ",", "s"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "y0"}], "}"}], ",", 
       RowBox[{"PrecisionGoal", "\[Rule]", 
        RowBox[{"prec", "/", "2"}]}], ",", 
       RowBox[{"AccuracyGoal", "\[Rule]", 
        RowBox[{"prec", "/", "2"}]}], ",", 
       RowBox[{"WorkingPrecision", "\[Rule]", "prec"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZetaNZero", "[", 
   RowBox[{"n_", ",", "order_", ",", "digits_"}], "]"}], ":=", 
  RowBox[{"(", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
     "`n`", " ", "is", " ", "the", " ", "label", " ", "of", " ", "the", " ", 
      "zero"}], ",", " ", 
     RowBox[{"n", "=", "1"}], ",", "2", ",", "3", ",", 
     RowBox[{
     "...", "\[IndentingNewLine]", "`order`", " ", "is", " ", "the", " ", 
      "accuracy", " ", "in", " ", "the", " ", "solution"}], ",", " ", 
     RowBox[{
      RowBox[{"e", ".", "g", ".", " ", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "30"}], ")"}]}]}], "\[IndentingNewLine]", "`digits`", 
      " ", "is", " ", "the", " ", "number", " ", "of", " ", "digits", " ", 
      "shown", " ", "in", " ", "the", " ", 
      RowBox[{"solution", ".", " ", "Choose"}], " ", "a", " ", "little", " ", 
      "bit", " ", "higher", " ", "than", " ", "the", " ", "exponent", " ", 
      "in", " ", 
      RowBox[{"`order`", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s", "=", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"-", "3"}], ")"}]}]}], ";", "  ", "\[IndentingNewLine]", 
    RowBox[{"prec", "=", "15"}], ";", " ", "\[IndentingNewLine]", 
    RowBox[{"y", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"Wn", "[", "n", "]"}], ",", "10"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"absvalue", "=", "1"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"absvalue", ">", "order"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"y", "=", 
         RowBox[{"FindZero", "[", 
          RowBox[{"n", ",", "s", ",", "y", ",", "prec"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"NumberForm", "[", 
          RowBox[{"y", ",", "digits"}], "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"s", "=", 
         RowBox[{"s", "/", "5000"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"prec", "=", 
         RowBox[{"prec", "+", "20"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"absvalue", "=", 
         RowBox[{"Abs", "[", 
          RowBox[{"Zeta", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "+", 
            RowBox[{"I", "*", "y"}]}], "]"}], "]"}]}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"ScientificForm", "[", 
       RowBox[{"absvalue", ",", "5"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", ")"}]}]}], "Input",
 CellChangeTimes->{{3.5879860041063547`*^9, 3.587986084228648*^9}, {
   3.587986404832384*^9, 3.587986462231683*^9}, {3.587987043252969*^9, 
   3.58798706233106*^9}, {3.587997908812426*^9, 3.587997921933385*^9}, {
   3.5879982248646584`*^9, 3.5879982329171762`*^9}, {3.5880053309410133`*^9, 
   3.588005468297339*^9}, 3.588005533980485*^9, {3.588005657440629*^9, 
   3.588005792148547*^9}, {3.5880066233185883`*^9, 3.588006815937642*^9}, {
   3.588031822067749*^9, 3.5880318246807137`*^9}, {3.588261801443961*^9, 
   3.588261928840066*^9}, 3.588262485627961*^9, {3.588262544115913*^9, 
   3.588262601038971*^9}, {3.588262650922229*^9, 3.588262688396887*^9}, {
   3.588262736921973*^9, 3.588262737794034*^9}, {3.5882637091206713`*^9, 
   3.588263710997707*^9}, {3.5884212650497923`*^9, 3.588421369142414*^9}, {
   3.588514438510408*^9, 3.588514463476935*^9}, {3.589109118276382*^9, 
   3.589109127015046*^9}, {3.589206375680921*^9, 3.58920637858316*^9}, {
   3.589207469226407*^9, 3.589207504979108*^9}, {3.589207540358547*^9, 
   3.589207852524802*^9}, {3.5892089497496223`*^9, 3.589208956787981*^9}, {
   3.5892104847709827`*^9, 3.5892105599796343`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZetaNZero", "[", 
  RowBox[{"1", ",", " ", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "30"}], ")"}]}], ",", " ", "40"}], "]"}]], "Input",
 CellChangeTimes->{{3.589207916831958*^9, 3.589207927193616*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.1347252238751\"\>",
   14.13472522387512282292226262946128667415`15.,
   AutoDelete->True],
  NumberForm[#, 40]& ]], "Print",
 CellChangeTimes->{3.589207928429187*^9, 3.591634303051388*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.134725141734697076782294894475423\"\>",
   14.13472514173469707678229489447542319602142395233038229499`35.,
   AutoDelete->True],
  NumberForm[#, 40]& ]], "Print",
 CellChangeTimes->{3.589207928429187*^9, 3.5916343032466793`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.13472514173469379045738343656984775994\"\>",
   14.134725141734693790457383436569847759936875992743216265397596069658398885\
54949`55.,
   AutoDelete->True],
  NumberForm[#, 40]& ]], "Print",
 CellChangeTimes->{3.589207928429187*^9, 3.5916343034794273`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.13472514173469379045725198356772839108\"\>",
   14.134725141734693790457251983567728391079401970223544166143272719227964373\
923771577650913613602749`75.,
   AutoDelete->True],
  NumberForm[#, 40]& ]], "Print",
 CellChangeTimes->{3.589207928429187*^9, 3.59163430376972*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"14.13472514173469379045725198356247027099\"\>",
   14.134725141734693790457251983562470270994581927505037718964963443279603002\
5909944402919870203179967002409377205550002`95.,
   AutoDelete->True],
  NumberForm[#, 40]& ]], "Print",
 CellChangeTimes->{3.589207928429187*^9, 3.591634304152985*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"1.6682\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-37\"\>"]}],
   1.6682131887750959361476071967698383727405755923891858397071683732854350471\
16865`56.100386749100856*^-37,
   AutoDelete->True],
  ScientificForm[#, 5]& ]], "Print",
 CellChangeTimes->{3.589207928429187*^9, 3.591634304291491*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZetaNZero", "[", 
  RowBox[{"1000", ",", 
   RowBox[{"10", "^", 
    RowBox[{"(", 
     RowBox[{"-", "50"}], ")"}]}], ",", "60"}], "]"}]], "Input",
 CellChangeTimes->{{3.5892079368226767`*^9, 3.5892079479497843`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1419.42248138032\"\>",
   1419.42248138031893660162429340115581548543`15.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.5916343130135202`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1419.4224809459957038390886363433485\"\>",
   1419.422480945995703839088636343348472766044789893385897179167`35.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.591634323150631*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1419.\
422480945995686465989733003900806259492744294753780\"\>",
   1419.4224809459956864659897330039008062594927442947537796872008300951912636\
5798679`55.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.591634324577434*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1419.\
42248094599568646598903807994461619146008261064941431103\"\>",
   1419.4224809459956864659890380799446161914600826106494143110276225990646798\
06030698622927209975296957`75.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.5916343262546883`*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1419.\
42248094599568646598903807991681923321247943854527816763\"\>",
   1419.4224809459956864659890380799168192332124794385452781676331144910008899\
778878464819463829340629350767816200269582277`95.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.591634327642653*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1419.\
42248094599568646598903807991681923210060110864115127986\"\>",
   1419.4224809459956864659890380799168192321006011086411512798612892023295197\
0970203625722010675069652218551565658468873348159475671871044876`115.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.591634329170313*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"1419.\
42248094599568646598903807991681923210060106416601808370\"\>",
   1419.4224809459956864659890380799168192321006010641660180836962136914276571\
264269729105637407263486735895716682008674852003244865929501515080825535057858\
208147`135.,
   AutoDelete->True],
  NumberForm[#, 60]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.591634330898574*^9}],

Cell[BoxData[
 TagBox[
  InterpretationBox[
   RowBox[{"\<\"4.9535\"\>", "\[Times]", 
    SuperscriptBox["10", "\<\"-51\"\>"]}],
   4.9534737633312550928471791813395743061501357794802412439280319982119963399\
921426247143673955617779322806`81.58761764552462*^-51,
   AutoDelete->True],
  ScientificForm[#, 5]& ]], "Print",
 CellChangeTimes->{3.589207952688813*^9, 3.5916343311056633`*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{990, 882},
WindowMargins->{{Automatic, 144}, {54, Automatic}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1882, 37, 319, "Input"],
Cell[2442, 59, 5411, 128, 605, "Input"],
Cell[CellGroupData[{
Cell[7878, 191, 244, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[8147, 201, 240, 6, 23, "Print"],
Cell[8390, 209, 280, 6, 23, "Print"],
Cell[8673, 217, 308, 7, 23, "Print"],
Cell[8984, 226, 324, 7, 23, "Print"],
Cell[9311, 235, 344, 7, 23, "Print"],
Cell[9658, 244, 362, 9, 25, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10069, 259, 241, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[10335, 269, 244, 6, 23, "Print"],
Cell[10582, 277, 281, 6, 23, "Print"],
Cell[10866, 285, 325, 8, 23, "Print"],
Cell[11194, 295, 351, 8, 23, "Print"],
Cell[11548, 305, 368, 8, 23, "Print"],
Cell[11919, 315, 388, 8, 23, "Print"],
Cell[12310, 325, 410, 9, 23, "Print"],
Cell[12723, 336, 388, 9, 25, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

